High-dimensional copula variational approximation through transformation

Variational methods are attractive for computing Bayesian inference for highly parametrized models and large datasets where exact inference is impractical. They approximate a target distribution - either the posterior or an augmented posterior - using a simpler distribution that is selected to balance accuracy with computational feasibility. Here we approximate an element-wise parametric transformation of the target distribution as multivariate Gaussian or skew-normal. Approximations of this kind are implicit copula models for the original parameters, with a Gaussian or skew-normal copula function and flexible parametric margins. A key observation is that their adoption can improve the accuracy of variational inference in high dimensions at limited or no additional computational cost. We consider the Yeo-Johnson and G&H transformations, along with sparse factor structures for the scale matrix of the Gaussian or skew-normal. We also show how to implement efficient reparametrization gradient methods for these copula-based approximations. The efficacy of the approach is illustrated by computing posterior inference for three different models using six real datasets. In each case, we show that our proposed copula model distributions are more accurate variational approximations than Gaussian or skew-normal distributions, but at only a minor or no increase in computational cost.

==> example1.m <==
%-- Using variational Bayes through transformation on a copula model
%-- Only implemented for YJ transformation
clear grad_lambda_logq   %Beware of persistent variables in this function
clear
family = 'gumbel_mix';    %Copula family for pair-copula components
p = 3;                    %D-Vine Markov order
k = 3;                    %Number of factors for covariance matrix
S = 500;                  %Number of evaluations to compute gradient
nVB = 40000;              %Number of VB steps
y = pickdata('AttemptedMurder');%Ordinal time series, change to your own data
mdist = selectedDist(y);  %Marginal distribution of y                  
VA = 2;                   %Variational approximation on latent variables  
filename = ['wd_AttemptedMurder_p' mat2str(p) '_k' mat2str(k) '_' ...
           family '_VA' mat2str(VA) '.mat'];
VBDAobj = VBDAfit_uni(y,mdist,family,p,k,S,nVB,VA,filename);%Using VBDA
VBDAplots(VBDAobj)        %Producing plots from object VBDAobj


==> example2.m <==
%-- Using variational Bayes through transformation on mixed logistic model.
%-- This example uses the polypharm data
clear;
clear dtheta_dBDelta;   %Clears persistent variables in the function
rng(19900209);
workingDir = pwd;
addpath(genpath([workingDir '\Derivatives']));
%Defining the type of approximation
SkewNorm = 0;% Set to zero for Gausian copula and to one for skew-normal 
Transf = 'YJ';% Type of transformation.
p = 5; % Number of factors on the covariance matrix of the approximation
niter = 1000;% Number of total iterations for the VB algorithm
%------ Defining log-posteriors and derivatives of the model---------------
load('polypharm.mat')%Loads Ytr(dependent variable) and Xtr(Design matrix)
b_n = 9; %first index of the random effect
[Ntr, ~] = size(Xtr);
q = size(Xtr,2) + 1;
grad = false; %Whether the gradient is computed or logh(theta) is evaluated
log_h = @(theta) log_logreg(theta(1:(end-1)), Xtr,Ytr,(Ytr+1)/2,grad) + ...
             log_glmm(theta, zeros(q,1), 100*ones(q,1), b_n,grad);         
grad = true;%Whether the gradient is computed or logh(theta) is evaluated
delta_logh = @(theta) [log_logreg(theta(1:(end-1)), Xtr,Ytr,(Ytr+1)/2,...
           grad);0] + log_glmm(theta, zeros(q,1), 100*ones(q,1), b_n,grad); 
%------- Calibrating approximation to the posterior -----------------------
[F_mu,F_d,F_B,eta,alphaphi,F_LB,Store_time] = VBtransf(log_h,delta_logh,...
                                              q,p,Transf,SkewNorm,niter,...
                                              100,true);
%------ Visualising approximate posteriors --------------------------------
ind = [1 100 200 300]; %Indexes of approximate posteriors to plot                                      
plot_posterior(ind,eta,F_mu,F_B,F_d,alphaphi,Transf)


==> example3.m <==
%-- Using variational Bayes through transformation on logistic model:
%-- Four data sets considered
clear
clear dtheta_dBDelta;   %Clears persistent variables in the function
rng(1990)
workingDir = pwd;
addpath(genpath([workingDir '/Derivatives']));
%Select data
%Defining the type of approximation
SkewNorm = 0;% Set to zero for Gausian copula and to one for skew-normal 
Transf = 'YJ';% Type of transformation.  
niter = 2000;% Number of total iterations for the VB algorithm
p = 3; % Number of factors on the covariance matrix of the approximation
%Selecting the data set: loads Ytr(dependent) and Xtr(Design matrix)
data_pick = 2;  
[Ytr,Xtr,q] =  select_data(data_pick);
%------ Defining log-posteriors and derivatives of the model---------------
grad = false; %Whether the gradient is computed or logh(theta) is evaluated
log_h = @(theta) log_logreg(theta, Xtr,Ytr,(Ytr+1)/2,grad) +  ...
          log_normal(theta, zeros(q,1),10*ones(q,1),grad);
grad = true;%Whether the gradient is computed or logh(theta) is evaluated
delta_logh = @(theta) log_logreg(theta, Xtr,Ytr,(Ytr+1)/2,grad) +  ... 
          log_normal(theta, zeros(q,1),10*ones(q,1),grad);
%------ Computing approximation -------------------------------------------
[mu,d,B,eta,alphaphi,StoreLB,StoreTime] = VBtransf(log_h,delta_logh,q,p,...
                                          Transf,SkewNorm,niter,100,true);
%------ Visualising approximate posteriors --------------------------------
ind = [1 10 20 30]; %Indexes of approximate posteriors to plot                                      
plot_posterior(ind,eta,mu,B,d,alphaphi,Transf)



